Bounds for Apparent Second-Law Violations in Quantum Trajectories

Negative stochastic entropy production is commonly called an apparent violation of the second law. In general quantum-trajectory dynamics, however, the physical entropy production $\sigma$ need not obey a forward detailed fluctuation theorem. A general arbitrary-coupling formulation identifies a dynamical-asymmetry term $\sigma^\ast$ that completes it into $\Omega=\sigma+\sigma^\ast$, whose mean is $\langle\Omega\rangle=\Sigma+\Sigma^\ast$. We prove that the likelihood-ratio sign is optimal among reversal-odd trajectory observables and use this fact to transfer an established sharp fluctuation-theorem floor to the tie-corrected physical sign statistic $\Pi_\sigma=\Pr(\sigma<0)+\Pr(\sigma=0)/2$. When $\Pr(\sigma=0)=0$, the result reads $\Pr(\sigma<0)\ge[1-\langle\Omega\rangle/g(\langle\Omega\rangle)]/2$, where $g$ is the inverse of $a\mapsto a\tanh(a/2)$. The physical integral fluctuation theorem simultaneously suppresses large negative events, producing a quantitative ``frequent but mild'' law, while the sign imbalance lower-bounds the hidden mean $\Sigma^\ast$. We formulate the measured-record protocol explicitly and illustrate and numerically audit the tie-corrected theorem in random finite-coupling collision models and a coherently driven qubit interacting with thermal ancillas.

==> anc/references.bib <==
@article{VuHonmaSaito2026,
  author = {Van Vu, Tan and Honma, Ryotaro and Saito, Keiji},
  title = {Universal Precision Limits in General Open Quantum Systems},
  journal = {Physical Review Letters},
  volume = {136},
  pages = {190401},
  year = {2026},
  doi = {10.1103/kldv-l3wl}
}

@article{SalazariTUR2022,
  author = {Salazar, Domingos S. P.},
  title = {Thermodynamic uncertainty relation from involutions},
  journal = {Physical Review E}, volume = {106}, pages = {L062104}, year = {2022},
  doi = {10.1103/PhysRevE.106.L062104}
}

@article{Manikandan2020,
  author = {Manikandan, Sreekanth K. and Gupta, Deepak and Krishnamurthy, Supriya},
  title = {Inferring entropy production from short experiments},
  journal = {Physical Review Letters}, volume = {124}, pages = {120603}, year = {2020},
  doi = {10.1103/PhysRevLett.124.120603}
}

@article{VuVoHasegawa2020,
  author = {Van Vu, Tan and Vo, Van Tuan and Hasegawa, Yoshihiko},
  title = {Entropy production estimation with optimal current},
  journal = {Physical Review E}, volume = {101}, pages = {042138}, year = {2020},
  doi = {10.1103/PhysRevE.101.042138}
}

@article{HasegawaContinuous2020,
  author = {Hasegawa, Yoshihiko},
  title = {Quantum thermodynamic uncertainty relation for continuous measurement},
  journal = {Physical Review Letters}, volume = {125}, pages = {050601}, year = {2020},
  doi = {10.1103/PhysRevLett.125.050601}
}

@article{LandiKewming2024,
  author = {Landi, Gabriel T. and Kewming, Michael J. and Mitchison, Mark T. and Potts, Patrick P.},
  title = {Current fluctuations in open quantum systems: Bridging the gap between quantum continuous measurements and full counting statistics},
  journal = {PRX Quantum}, volume = {5}, pages = {020201}, year = {2024},
  doi = {10.1103/PRXQuantum.5.020201}
}

@article{Roadmap2026,
  author = {Campbell, Steve and others},
  title = {Roadmap on quantum thermodynamics},
  journal = {Quantum Science and Technology}, volume = {11}, pages = {012501}, year = {2026},
  doi = {10.1088/2058-9565/ae1e27}
}

@article{Manzano2018,
  author = {Manzano, Gonzalo and Horowitz, Jordan M. and Parrondo, Juan M. R.},
  title = {Quantum fluctuation theorems for arbitrary environments: Adiabatic and nonadiabatic entropy production},
  journal = {Physical Review X}, volume = {8}, pages = {031037}, year = {2018},
  doi = {10.1103/PhysRevX.8.031037}
}

@article{Esposito2010,
  author = {Esposito, Massimiliano and Lindenberg, Katja and Van den Broeck, Christian},
  title = {Entropy production as correlation between system and reservoir},
  journal = {New Journal of Physics}, volume = {12}, pages = {013013}, year = {2010},
  doi = {10.1088/1367-2630/12/1/013013}
}

@article{Ciccarello2022,
  author = {Ciccarello, Francesco and Lorenzo, Salvatore and Giovannetti, Vittorio and Palma, G. Massimo},
  title = {Quantum collision models: Open system dynamics from repeated interactions},
  journal = {Physics Reports}, volume = {954}, pages = {1--70}, year = {2022},
  doi = {10.1016/j.physrep.2022.01.001}
}

@article{HorowitzParrondo2013,
  author = {Horowitz, Jordan M. and Parrondo, Juan M. R.},
  title = {Entropy production along nonequilibrium quantum jump trajectories},
  journal = {New Journal of Physics}, volume = {15}, pages = {085028}, year = {2013},
  doi = {10.1088/1367-2630/15/8/085028}
}

@article{Parrondo2015,
  author = {Parrondo, Juan M. R. and Horowitz, Jordan M. and Sagawa, Takahiro},
  title = {Thermodynamics of information},
  journal = {Nature Physics}, volume = {11}, pages = {131--139}, year = {2015},
  doi = {10.1038/nphys3230}
}

@article{Campisi2011,
  author = {Campisi, Michele and H\"anggi, Peter and Talkner, Peter},
  title = {Colloquium: Quantum fluctuation relations: Foundations and applications},
  journal = {Reviews of Modern Physics}, volume = {83}, pages = {771--791}, year = {2011},
  doi = {10.1103/RevModPhys.83.771}
}

@article{Seifert2012,
  author = {Seifert, Udo},
  title = {Stochastic thermodynamics, fluctuation theorems and molecular machines},
  journal = {Reports on Progress in Physics}, volume = {75}, pages = {126001}, year = {2012},
  doi = {10.1088/0034-4885/75/12/126001}
}

@article{EspositoHarbolaMukamel2009,
  author = {Esposito, Massimiliano and Harbola, Upendra and Mukamel, Shaul},
  title = {Nonequilibrium fluctuations, fluctuation theorems, and counting statistics in quantum systems},
  journal = {Reviews of Modern Physics}, volume = {81}, pages = {1665--1702}, year = {2009},
  doi = {10.1103/RevModPhys.81.1665}
}

@article{LandiPaternostro2021,
  author = {Landi, Gabriel T. and Paternostro, Mauro},
  title = {Irreversible entropy production: From classical to quantum},
  journal = {Reviews of Modern Physics}, volume = {93}, pages = {035008}, year = {2021},
  doi = {10.1103/RevModPhys.93.035008}
}

@article{Jarzynski1997,
  author = {Jarzynski, Christopher},
  title = {Nonequilibrium equality for free energy differences},
  journal = {Physical Review Letters}, volume = {78}, pages = {2690--2693}, year = {1997},
  doi = {10.1103/PhysRevLett.78.2690}
}

@article{Crooks1999,
  author = {Crooks, Gavin E.},
  title = {Entropy production fluctuation theorem and the nonequilibrium work relation for free energy differences},
  journal = {Physical Review E}, volume = {60}, pages = {2721--2726}, year = {1999},
  doi = {10.1103/PhysRevE.60.2721}
}

@article{GallavottiCohen1995,
  author = {Gallavotti, Giovanni and Cohen, E. G. D.},
  title = {Dynamical ensembles in nonequilibrium statistical mechanics},
  journal = {Physical Review Letters}, volume = {74}, pages = {2694--2697}, year = {1995},
  doi = {10.1103/PhysRevLett.74.2694}
}

@article{EvansCohenMorriss1993,
  author = {Evans, Denis J. and Cohen, E. G. D. and Morriss, G. P.},
  title = {Probability of second law violations in shearing steady states},
  journal = {Physical Review Letters}, volume = {71}, pages = {2401--2404}, year = {1993},
  doi = {10.1103/PhysRevLett.71.2401}
}

@article{Dalibard1992,
  author = {Dalibard, Jean and Castin, Yvan and M{\o}lmer, Klaus},
  title = {Wave-function approach to dissipative processes in quantum optics},
  journal = {Physical Review Letters}, volume = {68}, pages = {580--583}, year = {1992},
  doi = {10.1103/PhysRevLett.68.580}
}

@book{Carmichael1993,
  author = {Carmichael, Howard J.},
  title = {An Open Systems Approach to Quantum Optics},
  publisher = {Springer}, address = {Berlin}, year = {1993},
  doi = {10.1007/978-3-540-47620-7}
}

@book{WisemanMilburn2010,
  author = {Wiseman, Howard M. and Milburn, Gerard J.},
  title = {Quantum Measurement and Control},
  publisher = {Cambridge University Press}, year = {2010},
  doi = {10.1017/CBO9780511813948}
}

@article{Elouard2017,
  author = {Elouard, Cyril and Auff\`eves, Alexia},
  title = {Role of quantum measurement in stochastic thermodynamics},
  journal = {npj Quantum Information}, volume = {3}, pages = {9}, year = {2017},
  doi = {10.1038/s41534-017-0008-4}
}

@article{SalazarApparent2021,
  author = {Salazar, Domingos S. P.},
  title = {Detailed fluctuation theorem bound for apparent violations of the second law},
  journal = {Physical Review E},
  volume = {104},
  pages = {L062101},
  year = {2021},
  doi = {10.1103/PhysRevE.104.L062101}
}

@article{Wang2002,
  author = {Wang, Gavin M. and Sevick, Edith M. and Mittag, Emil and Searles, Debra J. and Evans, Denis J.},
  title = {Experimental Demonstration of Violations of the Second Law of Thermodynamics for Small Systems and Short Time Scales},
  journal = {Physical Review Letters}, volume = {89}, pages = {050601}, year = {2002},
  doi = {10.1103/PhysRevLett.89.050601}
}

@article{Carberry2004,
  author = {Carberry, D. M. and Reid, J. C. and Wang, G. M. and Sevick, E. M. and Searles, D. J. and Evans, D. J.},
  title = {Fluctuations and Irreversibility: An Experimental Demonstration of a Second-Law-Like Theorem Using a Colloidal Particle Held in an Optical Trap},
  journal = {Physical Review Letters}, volume = {92}, pages = {140601}, year = {2004},
  doi = {10.1103/PhysRevLett.92.140601}
}

@article{Seifert2005,
  author = {Seifert, Udo},
  title = {Entropy Production along a Stochastic Trajectory and an Integral Fluctuation Theorem},
  journal = {Physical Review Letters}, volume = {95}, pages = {040602}, year = {2005},
  doi = {10.1103/PhysRevLett.95.040602}
}

@article{Schuler2005,
  author = {Schuler, Stefan and Speck, Thomas and Tietz, Christian and Wrachtrup, J\"org and Seifert, Udo},
  title = {Experimental Test of the Fluctuation Theorem for a Driven Two-Level System with Time-Dependent Rates},
  journal = {Physical Review Letters}, volume = {94}, pages = {180602}, year = {2005},
  doi = {10.1103/PhysRevLett.94.180602}
}

@article{Tietz2006,
  author = {Tietz, Christian and Schuler, Stefan and Speck, Thomas and Seifert, Udo and Wrachtrup, J\"org},
  title = {Measurement of Stochastic Entropy Production},
  journal = {Physical Review Letters}, volume = {97}, pages = {050602}, year = {2006},
  doi = {10.1103/PhysRevLett.97.050602}
}

@article{Speck2007,
  author = {Speck, Thomas and Blickle, Valentin and Bechinger, Clemens and Seifert, Udo},
  title = {Distribution of Entropy Production for a Colloidal Particle in a Nonequilibrium Steady State},
  journal = {Europhysics Letters}, volume = {79}, pages = {30002}, year = {2007},
  doi = {10.1209/0295-5075/79/30002}
}

@article{Koski2013,
  author = {Koski, Jonne V. and Sagawa, Takahiro and Saira, Olli-Pentti and Yoon, Yoon and Kutvonen, Aki and Solinas, Paolo and M\"ott\"onen, Mikko and Ala-Nissila, Tapio and Pekola, Jukka P.},
  title = {Distribution of Entropy Production in a Single-Electron Box},
  journal = {Nature Physics}, volume = {9}, pages = {644--648}, year = {2013},
  doi = {10.1038/nphys2711}
}

@article{Ciliberto2017,
  author = {Ciliberto, Sergio},
  title = {Experiments in Stochastic Thermodynamics: Short History and Perspectives},
  journal = {Physical Review X}, volume = {7}, pages = {021051}, year = {2017},
  doi = {10.1103/PhysRevX.7.021051}
}

@article{NeriRoldanJulicher2017,
  author = {Neri, Izaak and Rold\'an, \`Edgar and Pigolotti, Simone and J\"ulicher, Frank},
  title = {Statistics of Infima and Stopping Times of Entropy Production and Applications to Active Molecular Processes},
  journal = {Physical Review X}, volume = {7}, pages = {011019}, year = {2017},
  doi = {10.1103/PhysRevX.7.011019}
}

@article{Pigolotti2017,
  author = {Pigolotti, Simone and Neri, Izaak and Rold\'an, \`Edgar and J\"ulicher, Frank},
  title = {Generic Properties of Stochastic Entropy Production},
  journal = {Physical Review Letters}, volume = {119}, pages = {140604}, year = {2017},
  doi = {10.1103/PhysRevLett.119.140604}
}

@article{Harrington2019,
  author = {Harrington, P. M. and Tan, D. and Naghiloo, M. and Murch, K. W.},
  title = {Characterizing a Statistical Arrow of Time in Quantum Measurement Dynamics},
  journal = {Physical Review Letters}, volume = {123}, pages = {020502}, year = {2019},
  doi = {10.1103/PhysRevLett.123.020502}
}

@article{ManzanoMartingale2019,
  author = {Manzano, Gonzalo and Fazio, Rosario and Rold\'an, \`Edgar},
  title = {Quantum Martingale Theory and Entropy Production},
  journal = {Physical Review Letters}, volume = {122}, pages = {220602}, year = {2019},
  doi = {10.1103/PhysRevLett.122.220602}
}

@article{Naghiloo2020,
  author = {Naghiloo, M. and Tan, D. and Harrington, P. M. and Alonso, J. J. and Lutz, E. and Romito, A. and Murch, K. W.},
  title = {Heat and Work Along Individual Trajectories of a Quantum Bit},
  journal = {Physical Review Letters}, volume = {124}, pages = {110604}, year = {2020},
  doi = {10.1103/PhysRevLett.124.110604}
}

@article{Rossi2020,
  author = {Rossi, Massimiliano and Mancino, Luca and Landi, Gabriel T. and Paternostro, Mauro and Schliesser, Albert and Belenchia, Alessio},
  title = {Experimental Assessment of Entropy Production in a Continuously Measured Mechanical Resonator},
  journal = {Physical Review Letters}, volume = {125}, pages = {080601}, year = {2020},
  doi = {10.1103/PhysRevLett.125.080601}
}

@article{ManzanoGambling2021,
  author = {Manzano, Gonzalo and Subero, Diego and Maillet, Olivier and Fazio, Rosario and Pekola, Jukka P. and Rold\'an, \`Edgar},
  title = {Thermodynamics of Gambling Demons},
  journal = {Physical Review Letters}, volume = {126}, pages = {080603}, year = {2021},
  doi = {10.1103/PhysRevLett.126.080603}
}

@article{Jayaseelan2021,
  author = {Jayaseelan, Maitreyi and Manikandan, Sreenath K. and Jordan, Andrew N. and Bigelow, Nicholas P.},
  title = {Quantum Measurement Arrow of Time and Fluctuation Relations for Measuring Spin of Ultracold Atoms},
  journal = {Nature Communications}, volume = {12}, pages = {1847}, year = {2021},
  doi = {10.1038/s41467-021-22094-3}
}

@article{Batalhao2014,
  author = {Batalh\~ao, Tiago B. and Souza, Alexandre M. and Mazzola, Laura and Auccaise, Ricardo and Sarthour, Roberto S. and Oliveira, Ivan S. and Goold, John and De Chiara, Gabriele and Paternostro, Mauro and Serra, Roberto M.},
  title = {Experimental Reconstruction of Work Distribution and Study of Fluctuation Relations in a Closed Quantum System},
  journal = {Physical Review Letters}, volume = {113}, pages = {140601}, year = {2014},
  doi = {10.1103/PhysRevLett.113.140601}
}

@article{Batalhao2015,
  author = {Batalh\~ao, Tiago B. and Souza, Alexandre M. and Sarthour, Roberto S. and Oliveira, Ivan S. and Paternostro, Mauro and Lutz, Eric and Serra, Roberto M.},
  title = {Irreversibility and the Arrow of Time in a Quenched Quantum System},
  journal = {Physical Review Letters}, volume = {115}, pages = {190601}, year = {2015},
  doi = {10.1103/PhysRevLett.115.190601}
}

@article{Brunelli2018,
  author = {Brunelli, Matteo and Fusco, Lorenzo and Landig, Renate and Wieczorek, Witlef and Hoelscher-Obermaier, Jason and Landi, Gabriel T. and Semi\~ao, Fernando L. and Ferraro, Alessandro and Kiesel, Nikolai and Donner, Tobias and De Chiara, Gabriele and Paternostro, Mauro},
  title = {Experimental Determination of Irreversible Entropy Production in Out-of-Equilibrium Mesoscopic Quantum Systems},
  journal = {Physical Review Letters},
  volume = {121},
  pages = {160604},
  year = {2018},
  doi = {10.1103/PhysRevLett.121.160604}
}

@article{Aguilar2022,
  author = {Aguilar, Gabriel H. and Silva, Tha\'is L. and Guimar\~aes, Thiago E. and Piera, Rodrigo S. and C\'eleri, Lucas C. and Landi, Gabriel T.},
  title = {Two-Point Measurement of Entropy Production from the Outcomes of a Single Experiment with Correlated Photon Pairs},
  journal = {Physical Review A},
  volume = {106},
  pages = {L020201},
  year = {2022},
  doi = {10.1103/PhysRevA.106.L020201}
}

@article{Belenchia2022,
  author = {Belenchia, Alessio and Paternostro, Mauro and Landi, Gabriel T.},
  title = {Informational Steady States and Conditional Entropy Production in Continuously Monitored Systems: The Case of Gaussian Systems},
  journal = {Physical Review A}, volume = {105}, pages = {022213}, year = {2022},
  doi = {10.1103/PhysRevA.105.022213}
}

@article{FerriCortes2025,
  author = {Ferri-Cort\'es, Mar and Almanza-Marrero, Jos\'e A. and L\'opez, Rosa and Zambrini, Roberta and Manzano, Gonzalo},
  title = {Conditional Fluctuation Theorems and Entropy Production for Monitored Quantum Systems under Imperfect Detection},
  journal = {Physical Review Research},
  volume = {7},
  pages = {013077},
  year = {2025},
  doi = {10.1103/PhysRevResearch.7.013077}
}

@article{Liao2025,
  author = {Liao, Yi-Hung and Jun, Yonggun and Lai, Pik-Yin},
  title = {Second-Law Violating Events Are Not Rare in Nonequilibrium Nonsteady States},
  journal = {Physical Review E}, volume = {111}, pages = {L022103}, year = {2025},
  doi = {10.1103/PhysRevE.111.L022103}
}

@article{Paraguassu2025,
  author = {Paraguass\'u, Pedro V. and Guerreiro, Thiago},
  title = {Apparent Violations of the Second Law in the Quantum-Classical Dynamics of Interacting Levitated Nanoparticles},
  journal = {Physical Review E}, volume = {112}, pages = {024134}, year = {2025},
  doi = {10.1103/5s83-qzzk}
}

@article{Degunther2024,
  author = {Deg\"unther, Jannik and van der Meer, Jann and Seifert, Udo},
  title = {Fluctuating Entropy Production on the Coarse-Grained Level},
  journal = {Physical Review Research}, volume = {6}, pages = {023175}, year = {2024},
  doi = {10.1103/PhysRevResearch.6.023175}
}

@article{DumZollerRitsch1992,
  author = {Dum, R. and Zoller, P. and Ritsch, H.},
  title = {Monte Carlo Simulation of the Atomic Master Equation for Spontaneous Emission},
  journal = {Physical Review A}, volume = {45}, pages = {4879--4887}, year = {1992},
  doi = {10.1103/PhysRevA.45.4879}
}

@article{MolmerCastinDalibard1993,
  author = {M{\o}lmer, Klaus and Castin, Yvan and Dalibard, Jean},
  title = {Monte Carlo Wave-Function Method in Quantum Optics},
  journal = {Journal of the Optical Society of America B}, volume = {10}, pages = {524--538}, year = {1993},
  doi = {10.1364/JOSAB.10.000524}
}

@article{GisinPercival1992,
  author = {Gisin, Nicolas and Percival, Ian C.},
  title = {The Quantum-State Diffusion Model Applied to Open Systems},
  journal = {Journal of Physics A: Mathematical and General}, volume = {25}, pages = {5677--5691}, year = {1992},
  doi = {10.1088/0305-4470/25/21/023}
}

@article{PlenioKnight1998,
  author = {Plenio, M. B. and Knight, P. L.},
  title = {The Quantum-Jump Approach to Dissipative Dynamics in Quantum Optics},
  journal = {Reviews of Modern Physics}, volume = {70}, pages = {101--144}, year = {1998},
  doi = {10.1103/RevModPhys.70.101}
}

@article{Brun2002,
  author = {Brun, Todd A.},
  title = {A Simple Model of Quantum Trajectories},
  journal = {American Journal of Physics}, volume = {70}, pages = {719--737}, year = {2002},
  doi = {10.1119/1.1475328}
}

@article{JacobsSteck2006,
  author = {Jacobs, Kurt and Steck, Daniel A.},
  title = {A Straightforward Introduction to Continuous Quantum Measurement},
  journal = {Contemporary Physics}, volume = {47}, pages = {279--303}, year = {2006},
  doi = {10.1080/00107510601101934}
}

@book{BreuerPetruccione2002,
  author = {Breuer, Heinz-Peter and Petruccione, Francesco},
  title = {The Theory of Open Quantum Systems},
  publisher = {Oxford University Press}, address = {Oxford}, year = {2002},
  doi = {10.1093/acprof:oso/9780199213900.001.0001}
}

@article{Breuer2003,
  author = {Breuer, Heinz-Peter},
  title = {Quantum Jumps and Entropy Production},
  journal = {Physical Review A}, volume = {68}, pages = {032105}, year = {2003},
  doi = {10.1103/PhysRevA.68.032105}
}

@article{Horowitz2012,
  author = {Horowitz, Jordan M.},
  title = {Quantum-Trajectory Approach to the Stochastic Thermodynamics of a Forced Harmonic Oscillator},
  journal = {Physical Review E}, volume = {85}, pages = {031110}, year = {2012},
  doi = {10.1103/PhysRevE.85.031110}
}

@article{HorowitzSagawa2014,
  author = {Horowitz, Jordan M. and Sagawa, Takahiro},
  title = {Equivalent Definitions of the Quantum Nonadiabatic Entropy Production},
  journal = {Journal of Statistical Physics}, volume = {156}, pages = {55--65}, year = {2014},
  doi = {10.1007/s10955-014-0991-1}
}

@article{HekkingPekola2013,
  author = {Hekking, F. W. J. and Pekola, J. P.},
  title = {Quantum Jump Approach for Work and Dissipation in a Two-Level System},
  journal = {Physical Review Letters}, volume = {111}, pages = {093602}, year = {2013},
  doi = {10.1103/PhysRevLett.111.093602}
}

@article{AlonsoLutzRomito2016,
  author = {Alonso, Jose Joaquin and Lutz, Eric and Romito, Alessandro},
  title = {Thermodynamics of Weakly Measured Quantum Systems},
  journal = {Physical Review Letters}, volume = {116}, pages = {080403}, year = {2016},
  doi = {10.1103/PhysRevLett.116.080403}
}

@incollection{ElouardMohammady2018,
  author = {Elouard, Cyril and Mohammady, M. Hamed},
  title = {Work, Heat and Entropy Production Along Quantum Trajectories},
  booktitle = {Thermodynamics in the Quantum Regime},
  publisher = {Springer}, pages = {363--393}, year = {2018},
  url = {https://arxiv.org/abs/1805.08305}
}

@article{ManzanoZambrini2022,
  author = {Manzano, Gonzalo and Zambrini, Roberta},
  title = {Quantum Thermodynamics under Continuous Monitoring: A General Framework},
  journal = {AVS Quantum Science}, volume = {4}, pages = {025302}, year = {2022},
  doi = {10.1116/5.0079886}
}

@article{Murch2013,
  author = {Murch, K. W. and Weber, S. J. and Macklin, C. and Siddiqi, I.},
  title = {Observing Single Quantum Trajectories of a Superconducting Quantum Bit},
  journal = {Nature}, volume = {502}, pages = {211--214}, year = {2013},
  doi = {10.1038/nature12539}
}

@article{Pekola2013,
  author = {Pekola, J. P. and Solinas, P. and Shnirman, A. and Averin, D. V.},
  title = {Calorimetric Measurement of Work in a Quantum System},
  journal = {New Journal of Physics}, volume = {15}, pages = {115006}, year = {2013},
  doi = {10.1088/1367-2630/15/11/115006}
}

@article{HegdePottsLandi2025,
  author = {Hegde, Abhaya S. and Potts, Patrick P. and Landi, Gabriel T.},
  title = {Time-Resolved Stochastic Dynamics of Quantum Thermal Machines},
  journal = {Physical Review Letters}, volume = {134}, pages = {150402}, year = {2025},
  doi = {10.1103/PhysRevLett.134.150402}
}

@article{GarciaGarcia2014,
  author = {Garc\'ia-Garc\'ia, Reinaldo and Dom\'inguez, Daniel},
  title = {Duration of local violations of the second law of thermodynamics along single trajectories in phase space},
  journal = {Physical Review E},
  volume = {89},
  pages = {022116},
  year = {2014},
  doi = {10.1103/PhysRevE.89.022116}
}

@article{Cavina2016,
  author = {Cavina, Vasco and Mari, Andrea and Giovannetti, Vittorio},
  title = {Optimal processes for probabilistic work extraction beyond the second law},
  journal = {Scientific Reports},
  volume = {6},
  pages = {29282},
  year = {2016},
  doi = {10.1038/srep29282}
}

@article{Maillet2019,
  author = {Maillet, Olivier and Erdman, Paolo A. and Cavina, Vasco and Bhandari, Bibek and Mannila, Elsa T. and Peltonen, Joonas T. and Mari, Andrea and Taddei, Fabio and Jarzynski, Christopher and Giovannetti, Vittorio and Pekola, Jukka P.},
  title = {Optimal Probabilistic Work Extraction beyond the Free Energy Difference with a Single-Electron Device},
  journal = {Physical Review Letters},
  volume = {122},
  pages = {150604},
  year = {2019},
  doi = {10.1103/PhysRevLett.122.150604}
}

@article{MillerPerarnauLlobet2023,
  author = {Miller, Harry J. D. and Perarnau-Llobet, Mart\'i},
  title = {Finite-time bounds on the probabilistic violation of the second law of thermodynamics},
  journal = {SciPost Physics},
  volume = {14},
  pages = {072},
  year = {2023},
  doi = {10.21468/SciPostPhys.14.4.072},
  eprint = {2205.03065},
  archivePrefix = {arXiv},
  primaryClass = {quant-ph}
}

@article{EspositoCoarseGraining2012,
  author = {Esposito, Massimiliano},
  title = {Stochastic Thermodynamics under Coarse Graining},
  journal = {Physical Review E}, volume = {85}, pages = {041125}, year = {2012},
  doi = {10.1103/PhysRevE.85.041125}
}

@article{EvansSearles2002,
  author = {Evans, Denis J. and Searles, Debra J.},
  title = {The Fluctuation Theorem},
  journal = {Advances in Physics}, volume = {51}, pages = {1529--1585}, year = {2002},
  doi = {10.1080/00018730210155133}
}

@article{Jarzynski2006,
  author = {Jarzynski, Christopher},
  title = {Rare Events and the Convergence of Exponentially Averaged Work Values},
  journal = {Physical Review E}, volume = {73}, pages = {046105}, year = {2006},
  doi = {10.1103/PhysRevE.73.046105}
}

@article{VanZonCohen2003,
  author = {van Zon, R. and Cohen, E. G. D.},
  title = {Extension of the Fluctuation Theorem},
  journal = {Physical Review Letters}, volume = {91}, pages = {110601}, year = {2003},
  doi = {10.1103/PhysRevLett.91.110601}
}

@article{VanZonCohen2004,
  author = {van Zon, R. and Cohen, E. G. D.},
  title = {Extended Heat-Fluctuation Theorems for a System with Deterministic and Stochastic Forces},
  journal = {Physical Review E}, volume = {69}, pages = {056121}, year = {2004},
  doi = {10.1103/PhysRevE.69.056121}
}

@article{Bhattacharya2017,
  author = {Bhattacharya, Samyadeb and Misra, Avijit and Mukhopadhyay, Chiranjib and Pati, Arun Kumar},
  title = {Exact Master Equation for a Spin Interacting with a Spin Bath: Non-Markovianity and Negative Entropy Production Rate},
  journal = {Physical Review A}, volume = {95}, pages = {012122}, year = {2017},
  doi = {10.1103/PhysRevA.95.012122}
}

@article{Marcantoni2017,
  author = {Marcantoni, S. and Alipour, S. and Benatti, F. and Floreanini, R. and Rezakhani, A. T.},
  title = {Entropy Production and Non-Markovian Dynamical Maps},
  journal = {Scientific Reports}, volume = {7}, pages = {12447}, year = {2017},
  doi = {10.1038/s41598-017-12595-x}
}

@article{Popovic2018,
  author = {Popovic, Maria and Vacchini, Bassano and Campbell, Steve},
  title = {Entropy Production and Correlations in a Controlled Non-Markovian Setting},
  journal = {Physical Review A}, volume = {98}, pages = {012130}, year = {2018},
  doi = {10.1103/PhysRevA.98.012130}
}

@article{StrasbergEsposito2019,
  author = {Strasberg, Philipp and Esposito, Massimiliano},
  title = {Non-Markovianity and Negative Entropy Production Rates},
  journal = {Physical Review E}, volume = {99}, pages = {012120}, year = {2019},
  doi = {10.1103/PhysRevE.99.012120}
}

@article{ParrondoArrow2009,
  author = {Parrondo, Juan M. R. and Van den Broeck, Christian and Kawai, Ryoichi},
  title = {Entropy Production and the Arrow of Time},
  journal = {New Journal of Physics},
  volume = {11},
  pages = {073008},
  year = {2009},
  doi = {10.1088/1367-2630/11/7/073008},
  eprint = {0904.1573},
  archivePrefix = {arXiv}
}

@article{RoldanDecision2015,
  author = {Rold\'an, \'Edgar and Neri, Izaak and D\"orpinghaus, Meik and Meyr, Heinrich and J\"ulicher, Frank},
  title = {Decision Making in the Arrow of Time},
  journal = {Physical Review Letters},
  volume = {115},
  pages = {250602},
  year = {2015},
  doi = {10.1103/PhysRevLett.115.250602},
  eprint = {1508.02018},
  archivePrefix = {arXiv}
}

@article{BenoistRepeated2018,
  author = {Benoist, Tristan and Jak\v{s}i\'c, Vojkan and Pautrat, Yan and Pillet, Claude-Alain},
  title = {On Entropy Production of Repeated Quantum Measurements I: General Theory},
  journal = {Communications in Mathematical Physics},
  volume = {357},
  pages = {77--123},
  year = {2018},
  doi = {10.1007/s00220-017-2947-1},
  eprint = {1607.00162},
  archivePrefix = {arXiv}
}

@misc{SupplementalMaterial,
  note = {See Supplemental Material at [URL will be inserted by publisher] for pathwise derivations, the sign-optimality and upper-bound analyses, equality and fixed-$\Sigma$ constructions, full collision-model definitions and numerical audits, the cyclic-qutrit extremizer, and the continuous-measurement extension}
}


==> anc/supplement.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{12}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Van~Vu}\ \emph {et~al.}(2026)\citenamefont {Van~Vu},
  \citenamefont {Honma},\ and\ \citenamefont {Saito}}]{VuHonmaSaito2026}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Van~Vu}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Honma}},\ and\
  \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Saito}},\ }\bibfield
  {title} {\bibinfo {title} {Universal precision limits in general open quantum
  systems},\ }\href {https://doi.org/10.1103/kldv-l3wl} {\bibfield  {journal}
  {\bibinfo  {journal} {Physical Review Letters}\ }\textbf {\bibinfo {volume}
  {136}},\ \bibinfo {pages} {190401} (\bibinfo {year} {2026})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Salazar}(2022)}]{SalazariTUR2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~S.~P.}\
  \bibnamefont {Salazar}},\ }\bibfield  {title} {\bibinfo {title}
  {Thermodynamic uncertainty relation from involutions},\ }\href
  {https://doi.org/10.1103/PhysRevE.106.L062104} {\bibfield  {journal}
  {\bibinfo  {journal} {Physical Review E}\ }\textbf {\bibinfo {volume}
  {106}},\ \bibinfo {pages} {L062104} (\bibinfo {year} {2022})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Salazar}(2021)}]{SalazarApparent2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~S.~P.}\
  \bibnamefont {Salazar}},\ }\bibfield  {title} {\bibinfo {title} {Detailed
  fluctuation theorem bound for apparent violations of the second law},\ }\href
  {https://doi.org/10.1103/PhysRevE.104.L062101} {\bibfield  {journal}
  {\bibinfo  {journal} {Physical Review E}\ }\textbf {\bibinfo {volume}
  {104}},\ \bibinfo {pages} {L062101} (\bibinfo {year} {2021})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Horowitz}\ and\ \citenamefont
  {Parrondo}(2013)}]{HorowitzParrondo2013}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont
  {Horowitz}}\ and\ \bibinfo {author} {\bibfnamefont {J.~M.~R.}\ \bibnamefont
  {Parrondo}},\ }\bibfield  {title} {\bibinfo {title} {Entropy production along
  nonequilibrium quantum jump trajectories},\ }\href
  {https://doi.org/10.1088/1367-2630/15/8/085028} {\bibfield  {journal}
  {\bibinfo  {journal} {New Journal of Physics}\ }\textbf {\bibinfo {volume}
  {15}},\ \bibinfo {pages} {085028} (\bibinfo {year} {2013})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Manzano}\ \emph {et~al.}(2018)\citenamefont
  {Manzano}, \citenamefont {Horowitz},\ and\ \citenamefont
  {Parrondo}}]{Manzano2018}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Manzano}}, \bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont
  {Horowitz}},\ and\ \bibinfo {author} {\bibfnamefont {J.~M.~R.}\ \bibnamefont
  {Parrondo}},\ }\bibfield  {title} {\bibinfo {title} {Quantum fluctuation
  theorems for arbitrary environments: Adiabatic and nonadiabatic entropy
  production},\ }\href {https://doi.org/10.1103/PhysRevX.8.031037} {\bibfield
  {journal} {\bibinfo  {journal} {Physical Review X}\ }\textbf {\bibinfo
  {volume} {8}},\ \bibinfo {pages} {031037} (\bibinfo {year}
  {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hasegawa}(2020)}]{HasegawaContinuous2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Hasegawa}},\ }\bibfield  {title} {\bibinfo {title} {Quantum thermodynamic
  uncertainty relation for continuous measurement},\ }\href
  {https://doi.org/10.1103/PhysRevLett.125.050601} {\bibfield  {journal}
  {\bibinfo  {journal} {Physical Review Letters}\ }\textbf {\bibinfo {volume}
  {125}},\ \bibinfo {pages} {050601} (\bibinfo {year} {2020})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Harrington}\ \emph {et~al.}(2019)\citenamefont
  {Harrington}, \citenamefont {Tan}, \citenamefont {Naghiloo},\ and\
  \citenamefont {Murch}}]{Harrington2019}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~M.}\ \bibnamefont
  {Harrington}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Tan}},
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Naghiloo}},\ and\
  \bibinfo {author} {\bibfnamefont {K.~W.}\ \bibnamefont {Murch}},\ }\bibfield
  {title} {\bibinfo {title} {Characterizing a statistical arrow of time in
  quantum measurement dynamics},\ }\href
  {https://doi.org/10.1103/PhysRevLett.123.020502} {\bibfield  {journal}
  {\bibinfo  {journal} {Physical Review Letters}\ }\textbf {\bibinfo {volume}
  {123}},\ \bibinfo {pages} {020502} (\bibinfo {year} {2019})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Rossi}\ \emph {et~al.}(2020)\citenamefont {Rossi},
  \citenamefont {Mancino}, \citenamefont {Landi}, \citenamefont {Paternostro},
  \citenamefont {Schliesser},\ and\ \citenamefont {Belenchia}}]{Rossi2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Rossi}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Mancino}},
  \bibinfo {author} {\bibfnamefont {G.~T.}\ \bibnamefont {Landi}}, \bibinfo
  {author} {\bibfnamefont {M.}~\bibnamefont {Paternostro}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Schliesser}},\ and\ \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Belenchia}},\ }\bibfield  {title} {\bibinfo
  {title} {Experimental assessment of entropy production in a continuously
  measured mechanical resonator},\ }\href
  {https://doi.org/10.1103/PhysRevLett.125.080601} {\bibfield  {journal}
  {\bibinfo  {journal} {Physical Review Letters}\ }\textbf {\bibinfo {volume}
  {125}},\ \bibinfo {pages} {080601} (\bibinfo {year} {2020})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Jayaseelan}\ \emph {et~al.}(2021)\citenamefont
  {Jayaseelan}, \citenamefont {Manikandan}, \citenamefont {Jordan},\ and\
  \citenamefont {Bigelow}}]{Jayaseelan2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Jayaseelan}}, \bibinfo {author} {\bibfnamefont {S.~K.}\ \bibnamefont
  {Manikandan}}, \bibinfo {author} {\bibfnamefont {A.~N.}\ \bibnamefont
  {Jordan}},\ and\ \bibinfo {author} {\bibfnamefont {N.~P.}\ \bibnamefont
  {Bigelow}},\ }\bibfield  {title} {\bibinfo {title} {Quantum measurement arrow
  of time and fluctuation relations for measuring spin of ultracold atoms},\
  }\href {https://doi.org/10.1038/s41467-021-22094-3} {\bibfield  {journal}
  {\bibinfo  {journal} {Nature Communications}\ }\textbf {\bibinfo {volume}
  {12}},\ \bibinfo {pages} {1847} (\bibinfo {year} {2021})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Belenchia}\ \emph {et~al.}(2022)\citenamefont
  {Belenchia}, \citenamefont {Paternostro},\ and\ \citenamefont
  {Landi}}]{Belenchia2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Belenchia}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Paternostro}},\ and\ \bibinfo {author} {\bibfnamefont {G.~T.}\ \bibnamefont
  {Landi}},\ }\bibfield  {title} {\bibinfo {title} {Informational steady states
  and conditional entropy production in continuously monitored systems: The
  case of gaussian systems},\ }\href
  {https://doi.org/10.1103/PhysRevA.105.022213} {\bibfield  {journal} {\bibinfo
   {journal} {Physical Review A}\ }\textbf {\bibinfo {volume} {105}},\ \bibinfo
  {pages} {022213} (\bibinfo {year} {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ferri-Cort\'es}\ \emph {et~al.}(2025)\citenamefont
  {Ferri-Cort\'es}, \citenamefont {Almanza-Marrero}, \citenamefont {L\'opez},
  \citenamefont {Zambrini},\ and\ \citenamefont {Manzano}}]{FerriCortes2025}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Ferri-Cort\'es}}, \bibinfo {author} {\bibfnamefont {J.~A.}\ \bibnamefont
  {Almanza-Marrero}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {L\'opez}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Zambrini}},\
  and\ \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Manzano}},\
  }\bibfield  {title} {\bibinfo {title} {Conditional fluctuation theorems and
  entropy production for monitored quantum systems under imperfect detection},\
  }\href {https://doi.org/10.1103/PhysRevResearch.7.013077} {\bibfield
  {journal} {\bibinfo  {journal} {Physical Review Research}\ }\textbf {\bibinfo
  {volume} {7}},\ \bibinfo {pages} {013077} (\bibinfo {year}
  {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Landi}\ \emph {et~al.}(2024)\citenamefont {Landi},
  \citenamefont {Kewming}, \citenamefont {Mitchison},\ and\ \citenamefont
  {Potts}}]{LandiKewming2024}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.~T.}\ \bibnamefont
  {Landi}}, \bibinfo {author} {\bibfnamefont {M.~J.}\ \bibnamefont {Kewming}},
  \bibinfo {author} {\bibfnamefont {M.~T.}\ \bibnamefont {Mitchison}},\ and\
  \bibinfo {author} {\bibfnamefont {P.~P.}\ \bibnamefont {Potts}},\ }\bibfield
  {title} {\bibinfo {title} {Current fluctuations in open quantum systems:
  Bridging the gap between quantum continuous measurements and full counting
  statistics},\ }\href {https://doi.org/10.1103/PRXQuantum.5.020201} {\bibfield
   {journal} {\bibinfo  {journal} {PRX Quantum}\ }\textbf {\bibinfo {volume}
  {5}},\ \bibinfo {pages} {020201} (\bibinfo {year} {2024})}\BibitemShut
  {NoStop}%
\end{thebibliography}%


==> anc/supplement.tex <==
\documentclass[aps,prl,onecolumn,superscriptaddress,longbibliography,nofootinbib]{revtex4-2}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,mathtools,bm}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{microtype}
\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue]{hyperref}
\newcommand{\Var}{\operatorname{Var}}
\newcommand{\Prob}{\mathbb P}
\newcommand{\E}{\mathbb E}
\newcommand{\meanOmega}{\langle\Omega\rangle}
\newcommand{\dd}{\mathrm d}
\newcommand{\sgn}{\operatorname{sgn}}
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\begin{document}

\title{Supplemental Material for\\
``Bounds for Apparent Second-Law Violations in Quantum Trajectories''}
\author{Domingos S. P. Salazar}
\affiliation{Unidade de Educa\c{c}\~ao a Dist\^ancia e Tecnologia, Universidade Federal Rural de Pernambuco, 52171-900 Recife, Pernambuco, Brazil}
\date{August 9, 2026}
\maketitle

\section{Pathwise completion and detailed fluctuation theorem}

We use the notation introduced in Ref.~\cite{VuHonmaSaito2026}.  A forward record and its reversal are
\begin{equation}
 \gamma=\{n,(\nu_1,\mu_1),\ldots,(\nu_N,\mu_N),m\},
 \qquad
 \gamma'=\{m,(\mu_N,\nu_N),\ldots,(\mu_1,\nu_1),n\}.
 \label{eqS:records}
\end{equation}
Record reversal is an involution: $(\gamma')'=\gamma$.  All likelihood ratios are understood on the common support of the paired measures; records with $P(\gamma)=P(\gamma')=0$ are omitted.  Singular reversal pairs give $\meanOmega=+\infty$ and the trivial limiting floor $L(+\infty)=0$.  The forward and physically backward trajectory laws, denoted by $P$ and $\widetilde P$, obey
\begin{equation}
 \widetilde P(\gamma')\widetilde P(\gamma)
 =P(\gamma)P(\gamma').
 \label{eqS:product}
\end{equation}
Define
\begin{equation}
 \sigma(\gamma)=\ln\frac{P(\gamma)}{\widetilde P(\gamma')},
 \qquad
 \sigma^\ast(\gamma)=\ln\frac{P(\gamma)}{\widetilde P(\gamma)}.
 \label{eqS:sigmas}
\end{equation}
Equation~\eqref{eqS:product} gives
\begin{align}
 \Omega(\gamma)
 &:=\sigma(\gamma)+\sigma^\ast(\gamma)
 =\ln\frac{P(\gamma)}{P(\gamma')},
 \label{eqS:completion}\\
 \sigma(\gamma')&=-\sigma(\gamma),\qquad
 \sigma^\ast(\gamma')=-\sigma^\ast(\gamma),\qquad
 \Omega(\gamma')=-\Omega(\gamma).
 \label{eqS:oddness}
\end{align}
Writing $P'(\gamma):=P(\gamma')$, the mean completed entropy is
\begin{equation}
 \meanOmega
 =\sum_\gamma P(\gamma)\ln\frac{P(\gamma)}{P'(\gamma)}
 =\Sigma+\Sigma^\ast,
 \label{eqS:mean}
\end{equation}
where $\Sigma=\langle\sigma\rangle$ and $\Sigma^\ast=\langle\sigma^\ast\rangle$.  Separately, $\Sigma$ is the relative entropy between $P(\gamma)$ and $\widetilde P(\gamma')$, while $\Sigma^\ast$ is that between $P(\gamma)$ and $\widetilde P(\gamma)$; both are nonnegative.

The law of $\Omega$ is
\begin{equation}
 p_\Omega(\omega)=\sum_\gamma P(\gamma)
 \delta[\omega-\Omega(\gamma)].
 \label{eqS:density}
\end{equation}
Changing variables $\gamma\mapsto\gamma'$ gives
\begin{equation}
 p_\Omega(\omega)=e^\omega p_\Omega(-\omega),
 \qquad
 \langle e^{-\Omega}\rangle=1,
 \qquad
 \meanOmega\ge0.
 \label{eqS:dft}
\end{equation}
The first identity in Eq.~\eqref{eqS:dft} is the Detailed Fluctuation Theorem (DFT) for the completed entropy $\Omega$.
The joint law obeys
\begin{equation}
 p_{\sigma,\sigma^\ast}(x,y)
 =e^{x+y}p_{\sigma,\sigma^\ast}(-x,-y),
 \label{eqS:joint}
\end{equation}
and its marginal gives the exact forward-DFT defect of the physical entropy,
\begin{equation}
 \frac{p_\sigma(x)}{p_\sigma(-x)}
 =e^x\E[e^{-\sigma^\ast}\mid\sigma=-x].
 \label{eqS:defect}
\end{equation}
Thus $\sigma$ need not obey a forward DFT even though $\Omega$ always does.

\section{Equation (2) of the Letter and the iTUR}

Reference~\cite{VuHonmaSaito2026} derives the corresponding quantum-trajectory uncertainty relation for the arbitrary-coupling measured-record construction.  Let $m$ be record reversal, $P'=P\circ m$, and $J(m\gamma)=-J(\gamma)$.  Its result is
\begin{equation}
\frac{\Var J}{\langle J\rangle^2}
 \ge f(\meanOmega),
 \label{eqS:itur}
\end{equation}
for $\langle J\rangle\ne0$,
where, in the notation of the Letter, $f(x)=\operatorname{csch}^2[g(x)/2]$ and $g$ is the inverse on $[0,\infty)$ of
\begin{equation}
 h(a)=a\tanh(a/2).
 \label{eqS:h}
\end{equation}
This is Eq.~(2) of the Letter.  The iTUR \cite{SalazariTUR2022} independently bounds the same ratio by the relative entropy $D_{\rm KL}(P\Vert P')=\meanOmega$.  Its inverse function is defined by $u\tanh u=x/2$; setting $u=g(x)/2$ makes the two right-hand sides algebraically identical.  Thus Ref.~\cite{VuHonmaSaito2026} is the direct source for the quantum-trajectory relation, while the iTUR supplies the equivalent involution-level formulation.

\section{Sharp frequency theorem for physical apparent violations}

\subsection{Completed reversals}

Let $A=|\Omega|$.  At fixed $A=a>0$, the DFT gives
\begin{equation}
 \Prob(\Omega=-a\mid A=a)=\frac{1}{1+e^a},
 \qquad
 \Prob(\Omega=+a\mid A=a)=\frac{1}{1+e^{-a}}.
 \label{eqS:logistic}
\end{equation}
All model dependence is therefore contained in the marginal law of $A$.  Define
\begin{equation}
 \Pi_\Omega:=\Prob(\Omega<0)+\frac12\Prob(\Omega=0).
 \label{eqS:PiOmega}
\end{equation}
With $t(a)=\tanh(a/2)$,
\begin{equation}
 \meanOmega=\E_A[A t(A)]=\E_A[h(A)],
 \qquad
 \Pi_\Omega=\frac12[1-\E_A t(A)].
 \label{eqS:magrep}
\end{equation}
Equivalently,
\begin{equation}
 \Pi_\Omega=\frac{1-\|P-P'\|_{\rm TV}}2,
 \label{eqS:TVPi}
\end{equation}
so $\Pi_\Omega$ is the equal-prior Bayes error for distinguishing a forward record from its reversed image.

Set $\psi(y)=\tanh[g(y)/2]$.  If $a=g(y)$, direct differentiation gives
\begin{equation}
 \psi''(y)=-\frac{1}{2\cosh^2(a/2)h'(a)^3}<0.
 \label{eqS:concavity}
\end{equation}
Thus $\psi$ is strictly concave.  Jensen's inequality applied to $Y=h(A)$ yields
\begin{equation}
 \|P-P'\|_{\rm TV}
 =\E_A[\psi(h(A))]
 \le\psi(\meanOmega)
 =\frac{\meanOmega}{g(\meanOmega)}.
 \label{eqS:TVbound}
\end{equation}
Consequently, the sharp DFT frequency bound gives \cite{SalazarApparent2021}
\begin{equation}
\Pi_\Omega\ge
 L(\meanOmega):=\frac12\left[1-\frac{\meanOmega}{g(\meanOmega)}\right].
 \label{eqS:completedbound}
\end{equation}
We define $L(0):=1/2$ by continuity.
Strict concavity implies that equality requires $A=g(\meanOmega)$ almost surely.

\subsection{Sign optimality and the physical entropy}

Let $X(\gamma')=-X(\gamma)$ be any real reversal-odd trajectory functional and define
\begin{equation}
 \Pi_X:=\Prob(X<0)+\frac12\Prob(X=0)
 =\frac12[1-\langle\sgn X\rangle],
 \qquad \sgn(0)=0.
 \label{eqS:PiX}
\end{equation}
Oddness and the substitution $\gamma\mapsto\gamma'$ give
\begin{align}
 \langle\sgn X\rangle
 &=\frac12\sum_\gamma[P(\gamma)-P'(\gamma)]\sgn X(\gamma)\nonumber\\
 &=\frac12\sum_\gamma|P(\gamma)-P'(\gamma)|
 \sgn\Omega(\gamma)\sgn X(\gamma)\nonumber\\
 &\le\frac12\sum_\gamma|P(\gamma)-P'(\gamma)|
 =\langle\sgn\Omega\rangle.
 \label{eqS:signproof}
\end{align}
Therefore
\begin{equation}
 \Pi_X\ge\Pi_\Omega.
 \label{eqS:signoptimal}
\end{equation}
Orbitwise, $\Omega<0$ always selects the less probable member of each pair $\{\gamma,\gamma'\}$.  Any other odd sign rule must select the less probable member, the more probable member, or return zero on both.  The log-likelihood-ratio sign is therefore optimal.

The exact excess is
\begin{equation}
 \Pi_X-\Pi_\Omega
 =\frac14\sum_\gamma|P(\gamma)-P'(\gamma)|
 [1-\sgn X(\gamma)\sgn\Omega(\gamma)]\ge0.
 \label{eqS:exactgap}
\end{equation}
Aligned nonzero signs contribute zero, a zero value of $X$ on an asymmetric orbit contributes half that orbit's distinguishability weight, and opposite signs contribute the full weight.

Because $\sigma$ is reversal odd, the preceding theorem gives $\Pi_\sigma\ge\Pi_\Omega\ge L(\meanOmega)$, where $\Pi_\sigma:=\Prob(\sigma<0)+\Prob(\sigma=0)/2$.  The tie-corrected statement is
\begin{equation}
 \Pi_\sigma\ge L(\meanOmega).
 \label{eqS:main}
\end{equation}
When $\Prob(\sigma=0)=0$, this reduces to Eq.~(3) of the Letter, $\Prob(\sigma<0)\ge L(\meanOmega)$.
Applying Eq.~\eqref{eqS:signoptimal} to $-\sigma$ also gives
\begin{equation}
 L(\meanOmega)\le\Pi_\sigma\le1-L(\meanOmega).
 \label{eqS:twosided}
\end{equation}

\subsection{Which upper bound applies?}

The DFT pairs the positive and negative values of the \emph{same} random variable.  It therefore implies
\begin{equation}
 L(\meanOmega)\le\Pi_\Omega\le\frac12,
 \label{eqS:omegaUpper}
\end{equation}
where the sharp lower branch and the optimal DFT ceiling were established in Ref.~\cite{SalazarApparent2021}.  If a special physical protocol makes $\sigma$ itself obey a forward DFT, then the same $1/2$ ceiling applies to $\Pi_\sigma$.  In the general setting of the Letter, however, $\sigma$ is constrained only by oddness and its integral fluctuation theorem (IFT), $\langle e^{-\sigma}\rangle=1$.  The IFT alone does not imply $\Pi_\sigma\le1/2$.

A reversal-compatible counterexample makes the distinction explicit.  Consider two reversal orbits $A_\pm$ and $B_\pm$ with forward probabilities
\begin{equation}
 (P_{A+},P_{A-},P_{B+},P_{B-})=(0.72,0.08,0.18,0.02).
 \label{eqS:upperExampleP}
\end{equation}
All orbits have $\Omega_+=\ln9$ and $\Omega_-=-\ln9$, so $\meanOmega=0.8\ln9=1.75778$, $\Pi_\Omega=0.10$, and $L(\meanOmega)=0.10$.  Assign the odd physical entropy values
\begin{equation}
 (\sigma_{A+},\sigma_{A-},\sigma_{B+},\sigma_{B-})
 =(-0.1,0.1,s,-s),
 \quad s=0.6570501843.
 \label{eqS:upperExampleSigma}
\end{equation}
The number $s$ is the smaller positive root of
\begin{equation}
 0.72e^{0.1}+0.08e^{-0.1}+0.18e^{-s}+0.02e^s=1,
 \label{eqS:upperExampleIFT}
\end{equation}
so the physical IFT holds exactly.  Defining $\widetilde P(\gamma')=P(\gamma)e^{-\sigma(\gamma)}$ produces a normalized backward law and, by oddness, obeys the product identity in Eq.~\eqref{eqS:product}.  Nevertheless,
\begin{equation}
 \Pi_\sigma=P_{A+}+P_{B-}=0.74>\frac12,
 \qquad \Sigma=-0.064+0.16s=0.04113>0.
 \label{eqS:upperExampleResult}
\end{equation}
Thus the $1/2$ ceiling is not implied by oddness, the product identity, and the physical IFT.  Realization of this path law by the full quantum-collision architecture is a separate protocol-level question.

The upper branch in Eq.~\eqref{eqS:twosided} remains useful.  It is the sign theorem applied to $-\sigma$ and, together with the lower branch, prevents either sign from becoming arbitrarily rare as $\meanOmega\to0$.  It is also essential for the sign-only witness below, because it yields $q_\sigma=\min\{\Pi_\sigma,1-\Pi_\sigma\}\ge L(\meanOmega)$.  As an inequality for an arbitrary odd variable it is attained by reversing the optimal sign rule.  That choice does not generally satisfy the physical IFT, so the present work claims sharpness only for the lower physical bound; determining the optimal physical upper envelope under all protocol constraints is a separate problem.

A magnitude-resolved version follows before averaging.  Define
\begin{equation}
 \pi_\sigma(a):=\Prob(\sigma<0\mid A=a)
 +\frac12\Prob(\sigma=0\mid A=a).
 \label{eqS:localPi}
\end{equation}
On every reversal orbit with $|\Omega|=a$,
\begin{equation}
 \frac{1}{1+e^a}\le\pi_\sigma(a)\le\frac{1}{1+e^{-a}}
 \qquad(a>0).
 \label{eqS:localbound}
\end{equation}
Since $g(x)=\sqrt{2x}+O(x^{3/2})$,
\begin{equation}
 \Pi_\sigma\ge
 \frac12-\sqrt{\frac{\meanOmega}{8}}+O(\meanOmega^{3/2})
 \qquad(\meanOmega\downarrow0).
 \label{eqS:near}
\end{equation}
Thus negative physical-entropy events remain nearly equiprobable with positive events close to completed reversibility.

\subsection{Sharpness and equality}

At fixed $\meanOmega>0$, set $a=g(\meanOmega)$ and consider the binary DFT law
\begin{equation}
 p_a(\omega)=
 \frac{e^{a/2}\delta(\omega-a)+e^{-a/2}\delta(\omega+a)}
 {2\cosh(a/2)}.
 \label{eqS:binary}
\end{equation}
Its mean is $a\tanh(a/2)=\meanOmega$.  Choosing $\sigma=\Omega$ and $\sigma^\ast=0$ gives $\Pi_\sigma=\Pi_\Omega=L(\meanOmega)$, so the lower curve is optimal at every prescribed $\meanOmega$.  More generally, the inequality $\Pi_\sigma\ge\Pi_\Omega$ is saturated exactly when $\sgn\sigma=\sgn\Omega$ on all asymmetric reversal orbits.  A collision-model realization of the binary law is given in the ``Cyclic qutrit realization'' section below.

\section{Frequency versus severity}

The physical entropy need not obey a forward DFT, but its definition always gives
\begin{equation}
 \langle e^{-\sigma}\rangle
 =\sum_\gamma P(\gamma)
 \frac{\widetilde P(\gamma')}{P(\gamma)}=1.
 \label{eqS:sigmaIFT}
\end{equation}
Markov's inequality therefore implies, for every $a>0$,
\begin{equation}
 \Prob(\sigma\le-a)\le e^{-a}.
 \label{eqS:tail}
\end{equation}
Subtracting this severe tail from the total negative-event probability gives
\begin{equation}
 \Prob(-a<\sigma<0)+\frac12\Prob(\sigma=0)
 \ge[L(\meanOmega)-e^{-a}]_+.
 \label{eqS:mild}
\end{equation}
The bound becomes positive once $a> -\ln L(\meanOmega)$ and approaches the frequency floor as the window grows.

For a continuous physical-entropy distribution,
\begin{equation}
 \Prob(-\sigma\ge a\mid\sigma<0)
 \le\frac{e^{-a}}{\Pi_\sigma}
 \le\frac{e^{-a}}{L(\meanOmega)}.
 \label{eqS:conditionaltail}
\end{equation}
Thus, for any $0<\delta<1$, at least a fraction $1-\delta$ of the negative events satisfy
\begin{equation}
 -\sigma<\ln\frac{1}{\delta L(\meanOmega)}.
 \label{eqS:quantile}
\end{equation}
In particular,
\begin{equation}
 \operatorname{median}(-\sigma\mid\sigma<0)
 \le\ln\frac{2}{L(\meanOmega)}.
 \label{eqS:median}
\end{equation}
The completed dissipation therefore prevents negative physical entropy from becoming too infrequent, while the physical IFT prevents it from becoming too severe.

\section{Why the stated path-law identities do not yield a $\Sigma$-only floor}
\label{sec:nosigma}

\subsection{Sign-frequency witness of dynamical asymmetry}
\label{sec:witness}

Let
\begin{equation}
 q_\sigma:=\min\{\Pi_\sigma,1-\Pi_\sigma\}\in[0,1/2]
 \label{eqS:qsign}
\end{equation}
and define
\begin{equation}
\mathcal I(q):=(1-2q)\ln\frac{1-q}{q},
 \qquad \mathcal I(0)=+\infty,
 \qquad \mathcal I(1/2)=0.
 \label{eqS:Iq}
\end{equation}
Since $L$ is strictly decreasing and $L(\mathcal I(q))=q$, Eq.~\eqref{eqS:twosided} implies
\begin{equation}
 \meanOmega\ge\mathcal I(q_\sigma).
 \label{eqS:meanwitness}
\end{equation}
Using $\meanOmega=\Sigma+\Sigma^\ast$ gives
\begin{equation}
 \Sigma^\ast\ge[\mathcal I(q_\sigma)-\Sigma]_+.
 \label{eqS:asymwitness}
\end{equation}
A sufficiently imbalanced sign histogram therefore certifies a minimum forward--backward dynamical-asymmetry cost even if $\sigma^\ast$ is not reconstructed record by record.

\subsection{Explicit no-go construction at fixed physical mean}

The stated product identity and physical IFT do not imply a positive lower bound on $\Pi_\sigma$ that depends only on $\Sigma$.  Consider two reversal orbits $\{\gamma_1,\gamma_1'\}$ and $\{\gamma_2,\gamma_2'\}$.  Choose $0<w,t<1$ and
\begin{equation}
 P(\gamma_1)=\frac{(1-w)(1+t)}2,
 \quad
 P(\gamma_1')=\frac{(1-w)(1-t)}2,
 \quad
 P(\gamma_2)=P(\gamma_2')=\frac w2.
 \label{eqS:tworbitP}
\end{equation}
Assign the odd physical entropy values
\begin{equation}
 \sigma(\gamma_1)=s,
 \quad \sigma(\gamma_1')=-s,
 \quad
 \sigma(\gamma_2)=b,
 \quad \sigma(\gamma_2')=-b,
 \qquad
 s=\frac{\Sigma}{(1-w)t}.
 \label{eqS:tworbitsigma}
\end{equation}
The mean is exactly $\langle\sigma\rangle=\Sigma$.  Choose $b\ge0$ through
\begin{equation}
 \cosh b=
 \frac{1-(1-w)[\cosh s-t\sinh s]}{w}.
 \label{eqS:bchoice}
\end{equation}
Whenever the right-hand side is at least one, this enforces $\langle e^{-\sigma}\rangle=1$.  A normalized backward law satisfying microreversibility is then obtained from
\begin{equation}
 \widetilde P(\gamma')=P(\gamma)e^{-\sigma(\gamma)}.
 \label{eqS:backconstruct}
\end{equation}
Oddness of $\sigma$ and its IFT imply both normalization and Eq.~\eqref{eqS:product}.

For this family,
\begin{equation}
 \Pi_\sigma=\frac{1-(1-w)t}{2},
 \qquad
 \meanOmega=(1-w)t\ln\frac{1+t}{1-t},
 \qquad
 \Sigma^\ast=\meanOmega-\Sigma.
 \label{eqS:tworbitvalues}
\end{equation}
Taking $w=\varepsilon$ and $t=1-\varepsilon$ at fixed $\Sigma>0$ gives
\begin{equation}
 \Pi_\sigma\longrightarrow0,
 \qquad
 \meanOmega\longrightarrow\infty,
 \qquad
 \Sigma^\ast\longrightarrow\infty.
 \label{eqS:nosigmalimit}
\end{equation}
This limit excludes a universal positive $\Sigma$-only floor by contradiction.  Suppose that a function $B(\Sigma)>0$ existed such that $\Pi_\sigma\ge B(\Sigma)$ for every path law obeying the stated product identity and physical IFT at the same fixed $\Sigma>0$.  Because the family above has $\Pi_\sigma(\varepsilon)\to0$, one can choose a finite $\varepsilon$ small enough that $\Pi_\sigma(\varepsilon)<B(\Sigma)$.  The construction still has mean physical entropy exactly equal to $\Sigma$ and satisfies both path-law identities, so this member of the family violates the assumed bound.  Therefore any universal floor inferred from those identities and $\Sigma$ alone must be zero; a positive floor requires additional protocol information, supplied here by the completed mean $\meanOmega=\Sigma+\Sigma^\ast$.

\begin{figure}[t]
 \centering
 \includegraphics[width=0.58\textwidth]{figures/figS1_no_sigma_only.pdf}
 \caption{Failure of a nonzero $\Sigma$-only frequency floor.  In the two-orbit family \eqref{eqS:tworbitP}--\eqref{eqS:tworbitvalues}, the physical mean is fixed at $\Sigma=0.5$.  As $\varepsilon\downarrow0$, $\Pi_\sigma$ tends to zero while the required dynamical-asymmetry mean $\Sigma^\ast$ diverges.}
 \label{figS:nosigma}
\end{figure}

\section{Collision models and measured records}
\label{sec:models}

\subsection{Random finite-coupling one-collision ensemble}

The system is a qubit with
\begin{equation}
 H_S=\frac12(\sigma_z+w_x\sigma_x),
 \qquad 0.02\le w_x\le0.35.
 \label{eqS:HSrandom}
\end{equation}
The environment dimension is $d_E\in\{2,3,4,5\}$, with
\begin{equation}
 H_E=\sum_{\nu=0}^{d_E-1}E_\nu|\nu\rangle\langle\nu|,
 \qquad
 \rho_E=\frac{e^{-\beta H_E}}{Z_E}=
 \sum_\nu p_\nu|\nu\rangle\langle\nu|.
 \label{eqS:HErandom}
\end{equation}
The total Hamiltonian and collision unitary are
\begin{equation}
 H_{\rm tot}=H_S\otimes I+I\otimes H_E+\lambda V_S\otimes V_E,
 \qquad
 U=e^{-i\tau H_{\rm tot}},
 \label{eqS:Hrandom}
\end{equation}
where $V_S$ and $V_E$ are independently generated normalized Hermitian matrices.  The measured Kraus operators are
\begin{equation}
 M_{\mu\nu}=\sqrt{p_\nu}\langle\mu|U|\nu\rangle,
 \qquad
 \mathcal E(\rho)=\sum_{\mu\nu}M_{\mu\nu}\rho M_{\mu\nu}^\dagger.
 \label{eqS:randomKraus}
\end{equation}
Let $\rho_{\rm ss}=\sum_n r_n|n\rangle\langle n|$ be the stationary state of $\mathcal E$.  The actual measurement sequence is:
(i) project the system in the $\{|n\rangle\}$ basis;
(ii) project the fresh ancilla in its energy basis, obtaining $\nu$;
(iii) apply $U$;
(iv) project the ancilla energy again, obtaining $\mu$;
(v) project the system again in the stationary basis, obtaining $m$.
The event probability is
\begin{equation}
 P(n,\nu;m,\mu)=r_n p_\nu
 |\langle m,\mu|U|n,\nu\rangle|^2.
 \label{eqS:randomP}
\end{equation}
The reversed-forward probability is
\begin{equation}
 P'(n,\nu;m,\mu)=P(m,\mu;n,\nu),
 \label{eqS:randomPprime}
\end{equation}
and the physical backward protocol uses the time-reversed unitary and the reversed endpoint ensembles.  Microreversibility then yields
\begin{equation}
 \sigma(n,\nu;m,\mu)
 =\ln\frac{r_np_\nu}{r_mp_\mu},
 \qquad
 \Omega(n,\nu;m,\mu)=\ln\frac{P(n,\nu;m,\mu)}{P(m,\mu;n,\nu)}.
 \label{eqS:randomentropies}
\end{equation}
The first expression uses only measured endpoint populations.  The second uses the relative frequency of a record and its reversed record in the same forward dataset.  Their difference is $\sigma^\ast$.

For the 1000-model ensemble, the nondegenerate $E_\nu$ are random, $\beta$ is sampled log-uniformly from $[0.25,3]$, $\lambda$ from $[0.15,7]$, and $\tau$ from $[0.25,6]$.  All $4d_E^2$ outcomes are enumerated exactly.  The broad parameter ranges test the frequency theorem well outside perturbative collision limits.

\subsection{Coherently driven repeated-qubit model}

The system qubit and each ancilla have the same gap $\Delta$, with
\begin{equation}
 H_S=H_A=\Delta|1\rangle\langle1|,
 \qquad
 \rho_A=\frac{e^{-\beta H_A}}{Z_A}
 =\sum_{\nu=0}^1p_\nu|\nu\rangle\langle\nu|.
 \label{eqS:HA}
\end{equation}
In the interaction picture, a step consists of a coherent drive
\begin{equation}
 R_x(\phi)=e^{-i\phi\sigma_x/2},
 \qquad \phi=\Omega_R t_d,
 \label{eqS:Rx}
\end{equation}
followed by an exchange collision
\begin{equation}
 U_{\rm ex}(\theta)=
 \exp[-i\theta(\sigma_+\otimes\sigma_-+\sigma_-\otimes\sigma_+)],
 \qquad \theta=g_ct_c.
 \label{eqS:Uexchange}
\end{equation}
The step unitary is
\begin{equation}
 U_{\phi,\theta}=U_{\rm ex}(\theta)[R_x(\phi)\otimes I],
 \qquad
 M_{\mu\nu}^{(\phi,\theta)}=
 \sqrt{p_\nu}\langle\mu|U_{\phi,\theta}|\nu\rangle.
 \label{eqS:Ucoherent}
\end{equation}
Let $\rho_{\rm ss}(\phi,\theta)=\sum_n r_n|n\rangle\langle n|$ be the fixed point of the one-step channel.  The system is measured in this basis at the beginning and end of an $N=4$ sequence.  Every fresh ancilla is energy measured immediately before and after its collision.  A complete record is therefore
\begin{equation}
 \gamma=\{n,(\nu_1,\mu_1),\ldots,(\nu_4,\mu_4),m\}.
 \label{eqS:coherentrecord}
\end{equation}
Its forward probability is
\begin{equation}
 P(\gamma)=r_n
 \left|\langle m|M_{\mu_4\nu_4}\cdots M_{\mu_1\nu_1}|n\rangle\right|^2,
 \label{eqS:coherentP}
\end{equation}
and the reversed-forward probability is obtained by replacing the Kraus sequence with
$M_{\nu_1\mu_1}\cdots M_{\nu_4\mu_4}$ and interchanging $n$ and $m$.  The measured physical entropy is
\begin{equation}
 \sigma(\gamma)=\ln\frac{r_n}{r_m}
 +\sum_{i=1}^4\ln\frac{p_{\nu_i}}{p_{\mu_i}}
 =\ln\frac{r_n}{r_m}+\beta\Delta\sum_{i=1}^4(\mu_i-\nu_i),
 \label{eqS:sigmacoherent}
\end{equation}
while
\begin{equation}
 \Omega(\gamma)=\ln\frac{P(\gamma)}{P(\gamma')},
 \qquad
 \sigma^\ast(\gamma)=\Omega(\gamma)-\sigma(\gamma).
 \label{eqS:omegacoherent}
\end{equation}
Thus the first term in Eq.~\eqref{eqS:sigmacoherent} is reconstructed from the initial and final system populations, the second from measured ancilla energy changes, and $\Omega$ from the forward histogram of paired records.

The figures use $\theta=1.2$, $\beta\Delta=1.6$, and $N=4$.  Representative exact values are
\begin{center}
\begin{ruledtabular}
\begin{tabular}{c|ccccc}
$\phi$ & $\Sigma$ & $\Sigma^\ast$ & $\meanOmega$ & $\Pi_\sigma$ & $\Pi_\Omega$\\
\hline
$0.4$ & $0.3348$ & $0.4557$ & $0.7905$ & $0.4022$ & $0.3696$\\
$0.8$ & $1.0840$ & $1.4161$ & $2.5001$ & $0.2366$ & $0.1747$\\
$1.2$ & $1.8459$ & $2.1860$ & $4.0319$ & $0.1469$ & $0.0825$
\end{tabular}
\end{ruledtabular}
\end{center}
The corresponding sharp floors are $0.2064$, $0.0564$, and $0.0154$.
These discrete trajectory laws assign positive probability to zero-entropy events.  Accordingly, the tabulated $\Pi$ values include half of that point mass and coincide with literal negative-event probabilities only when the point mass at zero vanishes.

\subsection{Numerical audits}

For every model, all supported values of $(\sigma,\sigma^\ast,\Omega)$ and the paired probabilities $(P,P')$ were computed exactly.  The checks combine the 1000 random models with a 53-point coherent sweep.  Equality-valued minima in Table~\ref{tab:validation} occur at the reversible coherent point $\phi=0$.
OpenAI's Codex with GPT-5.6-Sol assisted with generating and debugging the enumeration and validation code.  All outputs were deterministically regenerated and checked against the exact identities reported below.

\begin{table}[t]
\caption{Numerical validation of the apparent-violation results.  A nonnegative lower-bound gap means that the analytical inequality is satisfied.}
\label{tab:validation}
\begin{ruledtabular}
\begin{tabular}{lc}
quantity & extremal value\\
\hline
$\max_\gamma|\Omega-\sigma-\sigma^\ast|$ & $1.78\times10^{-15}$\\
$\max|\meanOmega-\Sigma-\Sigma^\ast|$ & $1.78\times10^{-15}$\\
$\max|\langle e^{-\sigma}\rangle-1|$ & $9.99\times10^{-16}$\\
$\max|\Pi_\Omega-(1-\|P-P'\|_{\rm TV})/2|$ & $9.88\times10^{-15}$\\
minimum $\Pi_\Omega-L(\meanOmega)$ & $0.00$\\
minimum $\Pi_\sigma-\Pi_\Omega$ & $0.00$\\
minimum $\Pi_\sigma-L(\meanOmega)$ & $0.00$\\
maximum exact sign-gap error & $1.39\times10^{-16}$\\
maximum selected $\Prob(\sigma\le-a)-e^{-a}$ & $-3.37\times10^{-4}$\\
minimum selected mild-window gap & $4.27\times10^{-2}$
\end{tabular}
\end{ruledtabular}
\end{table}

The simulations illustrate and audit the results; the lower bounds themselves follow analytically from the path identities, sign optimality, and the imported DFT theorem.

\section{Cyclic qutrit realization of the sharp extremizer}
\label{sec:qutrit}

Let the system be a qutrit with basis $|n\rangle$, $n\in\mathbb Z_3$, and the environment a thermal qubit with probabilities $p_0,p_1>0$.  Define the permutation unitary
\begin{equation}
 U|n,0\rangle=|n+1,1\rangle,
 \qquad
 U|n,1\rangle=|n-1,0\rangle,
 \label{eqS:qutritU}
\end{equation}
where qutrit addition is modulo three.  The only nonzero measured Kraus operators are
\begin{equation}
 M_{10}=\sqrt{p_0}S_+,
 \qquad
 M_{01}=\sqrt{p_1}S_-,
 \label{eqS:qutritKraus}
\end{equation}
with $S_\pm|n\rangle=|n\pm1\rangle$.  For the stationary system state $I_3/3$, a trajectory of the first type has probability $p_0/3$ and its reverse has probability $p_1/3$.  The backward protocol coincides with the forward one, so $\sigma^\ast=0$ and $\sigma=\Omega$.  Setting $u=\ln(p_0/p_1)$,
\begin{equation}
 \Prob(\Omega=+u)=\frac{e^{u/2}}{2\cosh(u/2)},
 \qquad
 \Prob(\Omega=-u)=\frac{e^{-u/2}}{2\cosh(u/2)},
 \label{eqS:qutritlaw}
\end{equation}
and
\begin{equation}
 \meanOmega=u\tanh(u/2)=h(u).
 \label{eqS:qutritmean}
\end{equation}
Therefore $u=g(\meanOmega)$ and this elementary collision model saturates the apparent-violation lower bound.

\section{Extension to continuous-measurement path measures}

Let $\Gamma$ be a jump or diffusive measurement record, $\mathbb P$ its forward path measure, and $m\Gamma=\Gamma'$ an involutive path reversal.  Define $\mathbb P'=\mathbb P\circ m^{-1}$.  Whenever $\mathbb P$ and $\mathbb P'$ are mutually absolutely continuous,
\begin{equation}
 \Omega[\Gamma]=
 \ln\frac{\dd\mathbb P}{\dd\mathbb P'}[\Gamma]
 \label{eqS:RN}
\end{equation}
obeys $\Omega[m\Gamma]=-\Omega[\Gamma]$.  For any measurable $B\subset\mathbb R$,
\begin{equation}
 \Prob(\Omega\in-B)
 =\int_{\{\Omega\in B\}}\dd\mathbb P'
 =\int_{\{\Omega\in B\}}e^{-\Omega}\dd\mathbb P,
 \label{eqS:pathDFT}
\end{equation}
which is the measure-theoretic DFT.  Hence the completed-reversal frequency bound and sign-optimality theorem extend unchanged.

To retain the physical statement, introduce a physically backward path measure $\widetilde{\mathbb P}$ satisfying the path-space analogue of Eq.~\eqref{eqS:product}.  The Radon--Nikodym definitions of $\sigma$ and $\sigma^\ast$ then sum to Eq.~\eqref{eqS:RN}, are odd under path reversal, and give $\langle e^{-\sigma}\rangle=1$.  Therefore the physical lower bound, the exact sign-misalignment gap, and the frequency-versus-severity relations hold for continuously monitored jump and diffusive trajectories whenever the relevant measures exist \cite{HorowitzParrondo2013,Manzano2018,HasegawaContinuous2020,Harrington2019,Rossi2020,Jayaseelan2021,Belenchia2022,FerriCortes2025,LandiKewming2024}.

\bibliography{references}
\end{document}

